Online Market Equilibrium with Application to Fair Division

Computing market equilibria is a problem of both theoretical and applied interest. Much research to date focuses on the case of static Fisher markets with full information on buyers' utility functions and item supplies. Motivated by real-world markets, we consider an online setting: individuals have linear, additive utility functions; items arrive sequentially and must be allocated and priced irrevocably. We define the notion of an online market equilibrium in such a market as time-indexed allocations and prices which guarantee buyer optimality and market clearance in hindsight. We propose a simple, scalable and interpretable allocation and pricing dynamics termed as PACE. When items are drawn i.i.d. from an unknown distribution (with a possibly continuous support), we show that PACE leads to an online market equilibrium asymptotically. In particular, PACE ensures that buyers' time-averaged utilities converge to the equilibrium utilities w.r.t. a static market with item supplies being the unknown distribution and that buyers' time-averaged expenditures converge to their per-period budget. Hence, many desirable properties of market equilibrium-based fair division such as no envy, Pareto optimality, and the proportional-share guarantee are also attained asymptotically in the online setting. Next, we extend the dynamics to handle quasilinear buyer utilities, which gives the first online algorithm for computing first-price pacing equilibria. Finally, numerical experiments on real and synthetic datasets show that the dynamics converges quickly under various metrics.

==> codes/compute_offline_eq.py <==
import numpy as np
from numpy.core.records import _deprecate_shape_0_as_None
import pandas as pd
from utils import *
import argparse

dataset = 'MovieLens'
# dataset = 'Household'
# dataset = 'Jokes'

for dataset in ('MovieLens', 'Household', 'Jokes'):

    if dataset == 'MovieLens':
        df = pd.read_csv("../../data/movielens_1500x1500_lr0.1_wd1e-05_dim20_rmse0.88640326.csv", header=None)
        v = df.to_numpy()
    if dataset == 'Jokes':
        df = pd.read_csv("../../data/jokes_7200.csv")
        v = df.to_numpy()
    if dataset == 'Household':
        df = pd.read_csv("../../data/household_items_understood.csv")
        v = df.to_numpy()

    print("dataset = {}".format(dataset))

# solve the instance (normalization done in the function)
n, m = v.shape
B = np.ones(n) / n
p, x = compute_me_mosek(v, B)

# save the result
import os
fpath = os.path.join('results', dataset.lower(), 'offline-eq')
os.makedirs(fpath, exist_ok=True)
np.savetxt(os.path.join(fpath, 'p'), p, fmt='%.4e')
np.savetxt(os.path.join(fpath, 'x'), x, fmt='%.4e')

==> codes/compute_offline_eq_ql.py <==
import numpy as np
from numpy.core.records import _deprecate_shape_0_as_None
import pandas as pd
from utils import *
import argparse

dataset = 'MovieLens'
# dataset = 'Household'
# dataset = 'Jokes'

for dataset in ('MovieLens', 'Household', 'Jokes'):
    if dataset == 'MovieLens':
        df = pd.read_csv("../../data/movielens_1500x1500_lr0.1_wd1e-05_dim20_rmse0.88640326.csv", header=None)
        v = df.to_numpy()
    if dataset == 'Jokes':
        df = pd.read_csv("../../data/jokes_7200.csv")
        v = df.to_numpy()
    if dataset == 'Household':
        df = pd.read_csv("../../data/household_items_understood.csv")
        v = df.to_numpy()
    v = v.astype(np.float)
    print("dataset = {}".format(dataset))

    # solve the instance (normalization done in the function)
    n, m = v.shape

    B = np.ones(n) / n * (np.sum(v) / n)
    # try to normalize everything so that sum(B) == 1
    totalBudget = np.sum(B)
    B, v = B/totalBudget, v/totalBudget

    model = Model('QLEG')
    x = model.variable('x', [n, m], Domain.greaterThan(0))
    u = model.variable('u', n, Domain.greaterThan(0))
    q = model.variable('q', n, Domain.unbounded())
    delta = model.variable('delta', n, Domain.greaterThan(0))
    # supply constraints
    model.constraint('supply', Expr.sum(x, 0), Domain.lessThan(1))
    # buyer-wise QL utility constraints
    for i in range(n):
        rhs = Expr.add(Expr.dot(v[i], x.slice([i,0],[i+1,m])), delta.index(i))
        model.constraint('utility {}'.format(i), Expr.sub(u.index(i), rhs), Domain.lessThan(0))

    # obj and exp-cone transformation
    obj_expr = Expr.sub(Expr.dot(B, q), Expr.sum(delta, 0))
    for i in range(n):
        model.constraint('exp-cone {}'.format(i), Expr.vstack(u.index(i), 1, q.index(i)), Domain.inPExpCone())

    model.objective('maximize-obj', ObjectiveSense.Maximize,  obj_expr)
    model.solve()

    x, u, delta = x.level().reshape((n,m)), u.level(), delta.level()

    # check optimality (equilibrium)
    utility_constrs = [model.getConstraint('utility {}'.format(i)) for i in range(n)]
    beta = np.array([cc.dual()[0] for cc in utility_constrs])
    p = model.getConstraint('supply').dual()
    print(np.min(beta), np.max(beta))
    # save the result
    import os
    fpath = os.path.join('results', dataset.lower(), 'offline-eq-ql')
    os.makedirs(fpath, exist_ok=True)
    np.savetxt(os.path.join(fpath, 'p'), p, fmt='%.4e')
    np.savetxt(os.path.join(fpath, 'x'), x, fmt='%.4e')
    np.savetxt(os.path.join(fpath, 'beta'), beta, fmt='%.4e')

==> codes/inf_dim.py <==
import numpy as np
from numpy.core.fromnumeric import argsort
import pandas as pd
from utils import *
import argparse, os

varying_budgets = False

try:
    parser = argparse.ArgumentParser(description='Experiment arguments')
    parser.add_argument('--seed', '-sd', type=int, default=2333)
    seed = parser.parse_args().seed
except:
    print('not parsing command line inputs. use given parameters.')
    seed = 2333

n = 100
T = n * 110
print('n = {}, seed = {}'.format(n, seed))
B = np.ones(n) / n

###################### do not change the data generation block ######################
np.random.seed(2021)
n = 100
B = np.ones(n)/n
d = np.random.uniform(low=0.0, high=2.0 ,size = n)
c = (1 - d) * 2 

# v[i](theta) = c[i]*theta + d[i]
###################### do not change the data generation block ######################

# load offline equilibrium
beta_opt = np.loadtxt(os.path.join('results', 'inf-dim', 'offline-eq', 'beta'))
u_opt = np.loadtxt(os.path.join('results', 'inf-dim', 'offline-eq', 'u'))

np.random.seed(seed)
################################################################
# experiment parameters
do_stochastic = True
budget_cap = False

delta0 = 0.05
beta = np.ones(n)
beta_ave = np.zeros(n)
g_ave = np.zeros(n)

items_all_t = np.zeros(T, dtype=np.int)
winners_all_t = np.zeros(T, dtype=np.int)
spending = np.zeros(n)
# all RELATIVE to u_opt and beta_opt (equilibrium utilities and equilibrium utility prices)
inf_norm_to_u_eq, inf_norm_to_beta_eq, inf_norm_to_B = [], [], []
ave_one_norm_to_u_eq, ave_one_norm_to_beta_eq, ave_one_norm_to_B = [], [], []

# buyer valuations (functions) 
# v[i](theta) = c[i] * theta + d[i]
for t in range(1, T+1):
    if do_stochastic:
        # sample an item
        theta = np.random.uniform(low = 0, high = 1)
        items_all_t[t-1] = theta
        # remove buyers that have depleted their budgets
        if budget_cap:
            has_budget = [spending[i] + beta[i] * (c[i]*theta+d[i]) <= B[i] * T for i in range(n)]
        else:
            has_budget = [True] * n
        # find winners for this item (just pick the lex. smallest winner, if tie)
        winner = np.argmax(beta[has_budget] * (c[has_budget]*theta + d[has_budget]))
        winners_all_t[t-1] = winner
        spending[winner] += beta[winner] * (c[winner]*theta + d[winner])
        # update the dual average
        g_ave = (t-1) * g_ave / t if t > 1 else np.ones(n) / n
        # note the m: since it is non-averaged sum over j
        g_ave[winner] += (c[winner]*theta + d[winner]) / t
    else: # find the full subgradient
        raise NotImplementedError('Full subgradient dual averaging for inf-dim is not implemented (since it is not needed for now).')
    # update beta
    beta = np.maximum((1-delta0) * B, np.minimum(1 + delta0, B / g_ave)) # spending[winner] += beta[winner] * v[winner, j] # option 2: use beta(t+1) to compute prices
    beta_ave = (t-1) * beta_ave / t + beta / t
    # logging
    inf_norm_to_u_eq.append(np.max(np.abs(g_ave - u_opt)/u_opt)) # relative to each u_opt
    inf_norm_to_beta_eq.append(np.max(np.abs(beta - beta_opt)/beta_opt))
    inf_norm_to_B.append(np.max(np.abs(B - spending/t)/B))
    ave_one_norm_to_u_eq.append(np.mean(np.abs(g_ave - u_opt)/u_opt))
    ave_one_norm_to_beta_eq.append(np.mean(np.abs(beta - beta_opt)/beta_opt))
    ave_one_norm_to_B.append(np.mean(np.abs(B - spending/t)/B))
    if t % (int(T//20)) == 0:
        # print('t = {}, dobj = {}, dgap = {:.4f}'.format(t, dobj, dgap))
        print('t = {}, max_beta_error = {:.4f}, max_u_error = {:.4f},  max_b_error = {:.4f}'.format(t, inf_norm_to_beta_eq[-1], inf_norm_to_u_eq[-1], inf_norm_to_B[-1]))
    
res = g_ave / u_opt
print('max and min of g_ave/T divided by u_opt[i]: {:.4f}, {:.4f}'.format(np.min(res), np.max(res)))

# save results
import pandas as pd
import json
fpath = os.path.join('results', 'inf-dim', 'sd-{}'.format(seed))
print('fpath = {}'.format(fpath))
os.makedirs(fpath, exist_ok=True)
# np.savetxt(os.path.join(fpath, 'duality_gap'), duality_gap, fmt='%.4e') 
np.savetxt(os.path.join(fpath, 'inf_norm_to_beta_eq.gz'), inf_norm_to_beta_eq, fmt='%.4e') 
np.savetxt(os.path.join(fpath, 'ave_one_norm_to_beta_eq.gz'), ave_one_norm_to_beta_eq, fmt='%.4e')
np.savetxt(os.path.join(fpath, 'inf_norm_to_u_eq.gz'), inf_norm_to_u_eq, fmt='%.4e')
np.savetxt(os.path.join(fpath, 'ave_one_norm_to_u_eq.gz'), ave_one_norm_to_u_eq, fmt='%.4e')
np.savetxt(os.path.join(fpath, 'inf_norm_to_B.gz'), inf_norm_to_B, fmt='%.4e')
np.savetxt(os.path.join(fpath, 'ave_one_norm_to_B.gz'), ave_one_norm_to_B, fmt='%.4e')
meta_data = {'T': T, 'dataset': 'inf-dim', 'n': n, 'm': 'infinity (i.e., the unit interval)', 'seed': seed, 'delta0': delta0, 'varying_budgets': varying_budgets}
with open(os.path.join(fpath, 'meta_data'), 'w') as mdff:
    mdff.write(json.dumps(meta_data, indent=4))

==> codes/inf_dim_offline.py <==
''' Fair division of [0,1] given n buyers with linear valuation functions '''

import numpy as np
import cvxpy as cp

###################### do not change the data generation block ######################
np.random.seed(2021)
n = 100
B = np.ones(n)/n
d = np.random.uniform(low=0.0, high=2.0 ,size = n)
c = (1 - d) * 2 
###################### do not change the data generation block ######################

# sort them and construct inverse permutation given sorting
sorted_indices = np.argsort(d)[::-1]
place_of_buyer = [-1] * n 
for ii, jj in enumerate(sorted_indices):
    place_of_buyer[jj] = ii

# sort budgest and linear coefficients
B, c, d = B[sorted_indices], c[sorted_indices], d[sorted_indices]

# build EG using CVXPY
u = cp.Variable(n, nonneg=True)
z, w, s, t = cp.Variable(n-1), cp.Variable(n-1), cp.Variable(n-1), cp.Variable(n-1)
G = [np.array([ [d[i], c[i]/2], [-d[i+1], -c[i+1]/2] ]) for i in range(n-1)]
objective = cp.Maximize(cp.sum(B * cp.log(u)))
# linear constraints for slack variables z, w
constraints = [z>=0, z<=1, w<=0, w>=-1] 

# linear constraints u together with z, w
constraints.append(u[0] <= z[0])
for i in range(1, n-1):
    constraints.append(u[i] <= z[i] + w[i-1])
constraints.append(u[n-1] <= 1+w[n-2])
# second order cone constraints
for i in range(n-1):
    constraints.append(z[i]+w[i] >= 0)
    constraints.append(G[i][0,0]*s[i]+G[i][0,1]*t[i] == z[i])
    constraints.append(G[i][1,0]*s[i]+G[i][1,1]*t[i] == w[i])
    constraints.append(s[i]**2 <= t[i])

print('Solve the conic program (after normalization & sorting)')
prob = cp.Problem(objective, constraints)
prob.solve(solver = cp.MOSEK)
u, z, w, s, t = u.value, z.value, w.value, s.value, t.value

print('buyers sorted by decreasing d[i]: {}'.format(sorted_indices))
print('EG opt. obj. = {:.5f}'.format(prob.value))
# print('EG opt. u = {}'.format(u))

def eval(i,ll,rr):
    ''' evaluate [ll, rr] under  v[i] '''
    return 0.5 * c[i] * (rr**2 - ll**2) + d[i] * (rr-ll)

def move_knife(i, ui, l):
    ''' given v[i], utility value and left endpoint, find right endpoint '''
    aa, bb, cc = c[i]/2, d[i], - (c[i]/2 * l**2 + d[i] * l + ui)
    return (-bb + np.sqrt(bb**2 - 4 * aa * cc))/(2*aa)

# reconstruct original c and d
B, c, d = B[place_of_buyer], c[place_of_buyer], d[place_of_buyer]

# reconstruct u
u = u[place_of_buyer]

# find all breakpoints, including 0 and 1
bpts = [0]
for j in range(n-1):
    i = sorted_indices[j] # get the j-th buyer i
    bpts.append(move_knife(i, u[i], bpts[-1]))
bpts.append(1)

# construct allocation of all buyers
allocation = []
for i in range(n):
    jj = place_of_buyer[i]
    allocation.append((bpts[jj], bpts[jj+1])) # left and right endpoints of buyer i
    print('buyer {} gets interval ({:.4f}, {:.4f}) with utility {:.4f}, its intercept is ranked {}'.format(i, bpts[jj], bpts[jj+1], eval(i, bpts[jj], bpts[jj+1]), place_of_buyer[i]))

eval(1, allocation[1][0], allocation[1][1])
# eval(sorted_indices[-1], bpts[-2], bpts[-1])

# check inf-dim optimality by computing the dual objective value
beta = B/u
first_term = np.sum([beta[i] * eval(i, bpts[place_of_buyer[i]], bpts[place_of_buyer[i]+1]) for i in range(n)])
# first_term = np.sum(beta[i] * u[i] for i in range(n))
second_term = - np.sum(B * np.log(beta))
constant = np.sum(B) - np.sum(B*np.log(B))
primal_obj = prob.value
dual_obj = first_term + second_term - constant
print('dual obj. (from beta := B/u) = {:.5f}'.format(primal_obj, dual_obj))

thetas = np.linspace(0, 1, 1000)
p_discrete_approx = np.max(np.array([beta[i] * (c[i]*thetas + d[i]) for i in range(n)]), axis=0)

import os
fpath = os.path.join('results', 'inf-dim', 'offline-eq')
os.makedirs(fpath, exist_ok=True)
np.savetxt(os.path.join(fpath, 'place_of_buyer'), place_of_buyer)
np.savetxt(os.path.join(fpath, 'bpts'), bpts)
np.savetxt(os.path.join(fpath, 'beta'), beta)
np.savetxt(os.path.join(fpath, 'u'), u)

==> codes/low_rank_market.py <==
import numpy as np
import pandas as pd
from utils import *
import argparse, os

varying_budgets = False

try:
    parser = argparse.ArgumentParser(description='Experiment arguments')
    parser.add_argument('--seed', '-sd', type=int, default=2333)
    parser.add_argument('--rank', '-rk', type=int, default=3)
    parser.add_argument('--n', '-n', type=int, default=100)
    parser.add_argument('--m', '-m', type=int, default=1000)
    args = parser.parse_args()
    seed, n, m, d = args.seed, args.n, args.m, args.rank
except:
    print('not parsing command line inputs. use given parameters.')
    T, seed, dataset = int(5e5), 23333, 'Random'
    n, m, d = 100, 1000, 10

dataset = 'Random'
np.random.seed(1)
alpha, theta = np.random.exponential(size=(n, d)) + 0.05, np.abs(np.random.normal(size=(m, d))) + 1
alpha = (alpha.T / (alpha @ np.sum(theta, 0))).T
v = alpha @ theta.T

dataset = 'Random'
n, m = v.shape
T = n * 200 # scale with #(buyers)
print('seed = {}, dataset = {}, n = {}, m = {}'.format(seed, dataset, n, m))
B = np.ones(n) / n

v = m * (v.T / np.sum(v, 1)).T

# print('load offline eq prices and allocations or compute it if not yet...')
fpath = os.path.join('results', 'random-' + 'n-{}-m-{}-d-{}'.format(n, m, d), 'offline-eq')
os.makedirs(fpath, exist_ok=True)
try:
    x_opt, p_opt = np.loadtxt(os.path.join(fpath, 'x')), np.loadtxt(os.path.join(fpath, 'p'))
    print('load offline equilibrium eq. x and p...')
except:
    print('compute offline equilibrium x and p')
    p_opt, x_opt = compute_me_mosek(v, B)
    np.savetxt(os.path.join(fpath, 'x'), x_opt), np.savetxt(os.path.join(fpath, 'p'), p_opt)

u_opt = np.sum(v * x_opt, axis = 1) # eq. utilities
beta_opt = B / u_opt
pobj, dobj = eg_primal_obj_val(x_opt, v, B), eg_dual_obj_val(beta_opt, v, B)
print('offline (x,p) has dobj = {:.4e}, EG duality gap = {:.4e}'.format(dobj, dobj - pobj))

np.random.seed(seed)
################################################################
# experiment parameters
do_stochastic = True
budget_cap = False

if np.sum(v[0]) == 1:
    v = m * v # rescale, now supply of each item is 1/m, not 1

delta0 = 0.05
beta = np.ones(n)
beta_ave = np.zeros(n)
g_ave = np.zeros(n)
# u_running = np.zeros(n) # to collect utilities along the way
# record stuff across time
items_all_t = np.zeros(T, dtype=np.int) # j(t) sampled uniformly at random from {0, 1, ..., m-1}
winners_all_t = np.zeros(T, dtype=np.int) # i(t) = min of argmax over i of beta[i] * v[i, j(t)]
# spending[i] := cumulative spending of buyer i
# it gets incremented by beta[t,i] * v[i,j] if j = j(t) is sampled at time t and i = i(t) is the winner

# some are logged in every t (error norms in variables)
# some are only periodically (dgap and envy gap)
spending = np.zeros(n)
inf_norm_to_u_eq, inf_norm_to_beta_eq, inf_norm_to_B = [], [], []
ave_one_norm_to_u_eq, ave_one_norm_to_beta_eq, ave_one_norm_to_B = [], [], []
# log_interval = int(T//num_logs)
# duality_gap, max_envy, ave_envy = [], [], []

x_cumulative = np.zeros((n, m))
x_proportional = (B * np.ones(shape=(n, m)).T).T / m

# x_cumulative = x_proportional
# np.sum(x_feas, 0)

for t in range(1, T+1):
    if do_stochastic:
        # sample an item
        j = np.random.choice(m)
        items_all_t[t-1] = j
        # remove buyers that have depleted their budgets
        if budget_cap:
            has_budget = [spending[i] + beta[i] * v[i,j] <= B[i] * T for i in range(n)]
        else:
            has_budget = [True] * n
        # find winners for this item (just pick the lex. smallest winner, if tie)
        winner = np.argmax(beta[has_budget] * v[has_budget, j])
        winners_all_t[t-1] = winner
        spending[winner] += beta[winner] * v[winner, j] # option 1: use beta(t) to compute prices
        # u_running[winner] += v[winner, j] # winner gets its v[winner, j]
        # update g_bar: only the winner's entry can potentially be incremented
        g_ave = (t-1) * g_ave / t if t > 1 else np.ones(n) / n
        # note the m: since it is non-averaged sum over j
        g_ave[winner] += v[winner, j] / t
    else: # find the full subgradient
        winners = np.argmax(beta * v.T, 1) # winners[j] wins item j
        g_ave = (t-1) * g_ave / t
        for j, winner in enumerate(winners):
            # u_running[winner] += v[winner, j]/m # winners collect their rewards: same as g_ave
            g_ave[winner] += (v[winner, j]/m) / t
    # update beta
    beta = np.maximum((1-delta0) * B, np.minimum(1 + delta0, B / g_ave)) # spending[winner] += beta[winner] * v[winner, j] # option 2: use beta(t+1) to compute prices
    beta_ave = (t-1) * beta_ave / t + beta / t
    # compute duality gap
    x_cumulative[winner, j] += 1
    # logging
    inf_norm_to_u_eq.append(np.max(np.abs(g_ave - u_opt)/u_opt)) # relative to each u_opt
    inf_norm_to_beta_eq.append(np.max(np.abs(beta - beta_opt)/beta_opt))
    inf_norm_to_B.append(np.max(np.abs(B - spending/t)/B))
    ave_one_norm_to_u_eq.append(np.mean(np.abs(g_ave - u_opt)/u_opt))
    ave_one_norm_to_beta_eq.append(np.mean(np.abs(beta - beta_opt)/beta_opt))
    ave_one_norm_to_B.append(np.mean(np.abs(B - spending/t)/B))
    # np.linalg.norm(beta - beta_opt) / np.linalg.norm(beta_opt)
    # if t % log_interval == 0:
    #     # compute duality gap - using a "feasible" x_feas
    #     x_feas = 1/m * x_cumulative / np.maximum(1, np.sum(x_cumulative, axis=0)) # make it primal (supply-)feasible by normalizing each column
    #     x_feas = (1 - 1/t) * x_feas + 1/t * x_proportional
    #     pobj, dobj = eg_primal_obj_val(x_feas, v, B), eg_dual_obj_val(beta, v, B)
    #     dgap = dobj - pobj
    #     duality_gap.append(dgap)
    #     # compute envy gaps - using a time averaged x (may not be feasible w.r.t. s[j] = 1/m supplies)
    #     x = 1/m * x_cumulative
    #     umat_budget_scaled = np.array([[v[i].T @ x[k] / B[k] for k in range(n)] for i in range(n)]) # umat[2,3] - v[2].T @ x[3] == 0
    #     envy_gap_all_buyer = np.max(umat_budget_scaled, 1) - np.diag(umat_budget_scaled)
    #     max_envy.append(np.max(envy_gap_all_buyer))
    #     ave_envy.append(np.average(envy_gap_all_buyer))
    if t % (int(T//20)) == 0:
        # print('t = {}, dobj = {}, dgap = {:.4f}'.format(t, dobj, dgap))
        print('t = {}, max_beta_error = {:.4f}, max_u_error = {:.4f},  max_b_error = {:.4f}'.format(t, inf_norm_to_beta_eq[-1], inf_norm_to_u_eq[-1], inf_norm_to_B[-1]))
    
res = g_ave / u_opt
print('max and min of g_ave/T divided by u_opt[i]: {:.4f}, {:.4f}'.format(np.min(res), np.max(res)))

x = x_cumulative / T

# plot something
from matplotlib import pyplot as plt
import seaborn as sns
sns.set_theme()

# save results
import pandas as pd
import json
fpath = os.path.join('results', 'random-' + 'n-{}-m-{}-d-{}'.format(n, m, d), 'sd-{}'.format(seed))
print('fpath = {}'.format(fpath))
os.makedirs(fpath, exist_ok=True)
# np.savetxt(os.path.join(fpath, 'duality_gap'), duality_gap, fmt='%.4e') 
np.savetxt(os.path.join(fpath, 'inf_norm_to_beta_eq.gz'), inf_norm_to_beta_eq, fmt='%.4e') 
np.savetxt(os.path.join(fpath, 'ave_one_norm_to_beta_eq.gz'), ave_one_norm_to_beta_eq, fmt='%.4e')
np.savetxt(os.path.join(fpath, 'inf_norm_to_u_eq.gz'), inf_norm_to_u_eq, fmt='%.4e')
np.savetxt(os.path.join(fpath, 'ave_one_norm_to_u_eq.gz'), ave_one_norm_to_u_eq, fmt='%.4e')
np.savetxt(os.path.join(fpath, 'inf_norm_to_B.gz'), inf_norm_to_B, fmt='%.4e')
np.savetxt(os.path.join(fpath, 'ave_one_norm_to_B.gz'), ave_one_norm_to_B, fmt='%.4e')
# np.savetxt(os.path.join(fpath, 'ave_envy'), ave_envy, fmt='%.4e')
# np.savetxt(os.path.join(fpath, 'max_envy'), max_envy, fmt='%.4e')
meta_data = {'T': T, 'dataset': dataset, 'n': n, 'm': m, 'd': d,  # 'number of duality gap and envy computations (num_logs)': num_logs, 
            'seed': seed, 'delta0': delta0,
            'varying_budgets': varying_budgets}
with open(os.path.join(fpath, 'meta_data'), 'w') as mdff:
    mdff.write(json.dumps(meta_data, indent=4))

==> codes/main.py <==
import numpy as np
import pandas as pd
from utils import *
import argparse, os

budget_cap = False

try:
    parser = argparse.ArgumentParser(description='Experiment arguments')
    parser.add_argument('--seed', '-sd', type=int, default=2333)
    parser.add_argument('--T', '-t', type=int, default=int(5e5))
    parser.add_argument('--dataset', '-ds', default='MovieLens')
    # parser.add_argument('--num_logs', '-nl', type=int, default=2000)
    args = parser.parse_args()
    # print('args.seed =', args.seed)
    seed = args.seed
    # T = args.T
    # T = n * 100
    dataset = args.dataset
    # num_logs = args.num_logs
except:
    print('not parsing command line inputs. use given parameters.')
    T, seed, dataset = int(5e5), 23333, 'MovieLens'

################################################################
# # randomly generate some data
# n, m = 50, 100
# B = np.random.uniform(size=n) + 0.2
# # B = np.ones(n)
# B = B / np.sum(B) # normalize B
# # v = np.abs(np.random.normal(0, 1, (n, m)))
# v = np.random.exponential(size = (n, m)) # v = np.array([ [1, 2], [1.5, 1.5], [2, 1] ])
# # v = (v.T / np.sum(v, 1)).T # normalize v

################################################################
# load from a dataset or generate random data
# dataset = 'MovieLens' # random
varying_budgets = False

# np.random.seed(1) # this seed is only for subsampling rows and columns
if dataset == 'MovieLens':
    df = pd.read_csv("../../data/movielens_1500x1500_lr0.1_wd1e-05_dim20_rmse0.88640326.csv", header=None)
    v = df.to_numpy()
    # n, m = 300, 1500
if dataset == 'Jokes':
    df = pd.read_csv("../../data/jokes_7200.csv")
    v = df.to_numpy()
if dataset == 'Household':
    df = pd.read_csv("../../data/household_items_understood.csv")
    v = df.to_numpy()

n, m = v.shape
T = n * 110 if budget_cap == False else n * 100 # scale with #(buyers) 
print('seed = {}, dataset = {}, n = {}, m = {}, budget_cap = {}'.format(seed, dataset, n, m, budget_cap))
# set budgets
np.random.seed(seed)
# B = np.random.uniform(size=n) + 0.2 if varying_budgets else np.ones(n)
B = np.ones(n) / n

################################################################
# normalization: 
# 1. supply of each item is 1/m (so total supply of all items is 1)
# 2. buyer i gets utility 1 from all items
# 3. sum(B) == 1
v = m * (v.T / np.sum(v, 1)).T

print('load offline eq prices and allocations...')

fpath = os.path.join('results', dataset, 'offline-eq')
x_opt = np.loadtxt(os.path.join(fpath, 'x')) 
p_opt = np.loadtxt(os.path.join(fpath, 'p'))
u_opt = np.sum(v * x_opt, axis = 1) # eq. utilities
# print('PR u_opt = {}'.format(u_opt))
beta_opt = B / u_opt
# compute primal obj # np.sum(x_opt,0)
pobj, dobj = eg_primal_obj_val(x_opt, v, B), eg_dual_obj_val(beta_opt, v, B)
print('offline (x,p) has dobj = {:.4e}, EG duality gap = {:.4e}'.format(dobj, dobj - pobj))

################################################################
# experiment parameters
do_stochastic = True
prefix = 'budget-cap-' if budget_cap else ''

if np.sum(v[0]) == 1:
    v = m * v # rescale, now supply of each item is 1/m, not 1

delta0 = 0.05
beta = np.ones(n)
beta_ave = np.zeros(n)
g_ave = np.zeros(n)
# u_running = np.zeros(n) # to collect utilities along the way
# record stuff across time
items_all_t = np.zeros(T, dtype=np.int) # j(t) sampled uniformly at random from {0, 1, ..., m-1}
winners_all_t = np.zeros(T, dtype=np.int) # i(t) = min of argmax over i of beta[i] * v[i, j(t)]
# spending[i] := cumulative spending of buyer i
# it gets incremented by beta[t,i] * v[i,j] if j = j(t) is sampled at time t and i = i(t) is the winner

# some are logged in every t (error norms in variables)
# some are only periodically (dgap and envy gap)
spending = np.zeros(n)
inf_norm_to_u_eq, inf_norm_to_beta_eq, inf_norm_to_B = [], [], []
ave_one_norm_to_u_eq, ave_one_norm_to_beta_eq, ave_one_norm_to_B = [], [], []
# log_interval = int(T//num_logs)
# duality_gap, max_envy, ave_envy = [], [], []

x_cumulative = np.zeros((n, m))
x_proportional = (B * np.ones(shape=(n, m)).T).T / m

# x_cumulative = x_proportional
# np.sum(x_feas, 0)
first_budget_out = False
for t in range(1, T+1):
    if do_stochastic:
        # sample an item
        j = np.random.choice(m)
        items_all_t[t-1] = j
        # remove buyers that have depleted their budgets
        if budget_cap:
            has_budget = spending + beta * v[:, j] <= B * T
            if np.sum(has_budget) < n and first_budget_out == False:
                first_budget_out_time, first_budget_out = t, True
        else:
            has_budget = np.ones(n, dtype=np.bool)
        # find winners for this item (just pick the lex. smallest winner, if tie)
        winner = np.argmax(beta[has_budget] * v[has_budget, j])
        winners_all_t[t-1] = winner
        spending[winner] += beta[winner] * v[winner, j] # option 1: use beta(t) to compute prices
        # u_running[winner] += v[winner, j] # winner gets its v[winner, j]
        # update g_bar: only the winner's entry can potentially be incremented
        g_ave = (t-1) * g_ave / t if t > 1 else np.ones(n) / n
        # note the m: since it is non-averaged sum over j
        g_ave[winner] += v[winner, j] / t
    else: # find the full subgradient
        winners = np.argmax(beta * v.T, 1) # winners[j] wins item j
        g_ave = (t-1) * g_ave / t
        for j, winner in enumerate(winners):
            # u_running[winner] += v[winner, j]/m # winners collect their rewards: same as g_ave
            g_ave[winner] += (v[winner, j]/m) / t
    # update beta
    beta = np.maximum((1-delta0) * B, np.minimum(1 + delta0, B / g_ave)) # spending[winner] += beta[winner] * v[winner, j] # option 2: use beta(t+1) to compute prices
    beta_ave = (t-1) * beta_ave / t + beta / t
    # compute duality gap
    x_cumulative[winner, j] += 1
    # logging
    inf_norm_to_u_eq.append(np.max(np.abs(g_ave - u_opt)/u_opt)) # relative to each u_opt
    inf_norm_to_beta_eq.append(np.max(np.abs(beta - beta_opt)/beta_opt))
    inf_norm_to_B.append(np.max(np.abs(B - spending/t)/B))
    ave_one_norm_to_u_eq.append(np.mean(np.abs(g_ave - u_opt)/u_opt))
    ave_one_norm_to_beta_eq.append(np.mean(np.abs(beta - beta_opt)/beta_opt))
    ave_one_norm_to_B.append(np.mean(np.abs(B - spending/t)/B))
    if t % (int(T//20)) == 0:
        # print('t = {}, dobj = {}, dgap = {:.4f}'.format(t, dobj, dgap))
        print('t = {}, max_beta_error = {:.4f}, max_u_error = {:.4f},  max_b_error = {:.4f}'.format(t, inf_norm_to_beta_eq[-1], inf_norm_to_u_eq[-1], inf_norm_to_B[-1]))
    
res = g_ave / u_opt
print('max and min of g_ave/T divided by u_opt[i]: {:.4f}, {:.4f}'.format(np.min(res), np.max(res)))

# construct final empirical x
x = x_cumulative / T

# u_time_ave = np.sum(v * x, 1) # it is u_running / T
# b_eq_all = [p_opt.T @ x[i] for i in range(n)]

# np.linalg.norm(u_time_ave - u_opt, 1) / np.linalg.norm(u_opt)

# # final envy: <v[i], x[k]> / B[k]
# umat_budget_scaled = np.array([[v[i].T @ x[k] / B[k] for k in range(n)] for i in range(n)]) # umat[2,3] - v[2].T @ x[3] == 0
# envy_final = np.max(umat_budget_scaled, 1) - np.diag(umat_budget_scaled)
# imax = np.argmax(envy_final)
# print('max envy = {} through buyer i={}'.format(envy_final[imax], imax))
# res = np.array(spending)/T

# plot something
from matplotlib import pyplot as plt
import seaborn as sns
sns.set_theme()

# # inf_norm_to_u_eq, inf_norm_to_beta_eq, duality_gap = np.array(inf_norm_to_u_eq), np.array(inf_norm_to_beta_eq), np.array(duality_gap)
# plt.plot(range(1, T+1),  inf_norm_to_u_eq, label = r'$||\bar{g}^t - u^*||_\infty$', linestyle='solid')
# plt.plot(range(1, T+1),  inf_norm_to_beta_eq, label = r'$||\beta^t - \beta^*||_\infty$', linestyle='dashed')
# plt.plot(range(1, T+1, log_interval), duality_gap, label = r'${\rm dgap}_t$', linestyle='dashed')
# # plt.plot(range(1, T+1, log_interval), max_envy, label = r'$\|\rho^t\|_\infty$', linestyle='dashdot')
# # plt.plot(range(1, T+1, log_interval), ave_envy, label = r'$\|\rho^t\|_1/n$', linestyle='dashed')
# plt.yscale('log'), plt.xscale('log')
# plt.xlabel('t')
# plt.title('{}, n = {}, m = {}'.format(dataset, n, m))
# plt.legend()
# plt.savefig('g-ave-and-beta-conv.pdf')

# save results
import pandas as pd
import json
fpath = os.path.join('results', dataset.lower(), prefix + 'sd-'+str(seed))
print('fpath = {}'.format(fpath))
os.makedirs(fpath, exist_ok=True)
# np.savetxt(os.path.join(fpath, 'duality_gap'), duality_gap, fmt='%.4e') 
np.savetxt(os.path.join(fpath, 'inf_norm_to_beta_eq.gz'), inf_norm_to_beta_eq, fmt='%.4e') 
np.savetxt(os.path.join(fpath, 'ave_one_norm_to_beta_eq.gz'), ave_one_norm_to_beta_eq, fmt='%.4e')
np.savetxt(os.path.join(fpath, 'inf_norm_to_u_eq.gz'), inf_norm_to_u_eq, fmt='%.4e')
np.savetxt(os.path.join(fpath, 'ave_one_norm_to_u_eq.gz'), ave_one_norm_to_u_eq, fmt='%.4e')
np.savetxt(os.path.join(fpath, 'inf_norm_to_B.gz'), inf_norm_to_B, fmt='%.4e')
np.savetxt(os.path.join(fpath, 'ave_one_norm_to_B.gz'), ave_one_norm_to_B, fmt='%.4e')
# np.savetxt(os.path.join(fpath, 'ave_envy'), ave_envy, fmt='%.4e')
# np.savetxt(os.path.join(fpath, 'max_envy'), max_envy, fmt='%.4e')
meta_data = {'T': T, 'dataset': dataset, 'n': n, 'm': m,  # 'number of duality gap and envy computations (num_logs)': num_logs, 
            'seed': seed, 'delta0': delta0,
            'varying_budgets': varying_budgets, 'first_budget_out_time': first_budget_out_time}
with open(os.path.join(fpath, 'meta_data'), 'w') as mdff:
    mdff.write(json.dumps(meta_data, indent=4))

==> codes/main_ql.py <==
import numpy as np
np.random.seed(2021)
from utils import compute_qlme_mosek
from mosek.fusion import *

############################################################
# each item has supply s[j] == 1/m, NOT s[j] == 1

n, m = 4, 8
v = 2 * (np.random.exponential(size=(n,m)) + np.random.uniform(size=(n,m))) 

# n, m = v.shape
B = (np.random.uniform(0,1, n) + 0.2) * 3

# s = np.ones(m) / m
s = np.random.exponential(size=m)
s /= np.sum(s)

x_opt, u_opt, delta_opt, beta_opt, p_opt = compute_qlme_mosek(v, s, B)
print('max & min beta_opt = {}, {}'.format(np.max(beta_opt), np.min(beta_opt)))

# primal and dual objective values
C = np.sum(B * np.log(B)) - np.sum(B)
pobj = np.sum(B * np.log(u_opt)) - np.sum(delta_opt)
dobj = p_opt @ s - np.sum(B * np.log(beta_opt))
print('duality gap = {:.6f}'.format(dobj + C - pobj))

# max utility buyer i should have got & actual utility 
u_actual = np.sum((v-p_opt) * x_opt, axis = 1)
u_max = np.max((v-p_opt)/p_opt, 1)
print(f'sum of regrets of all buyers = {np.sum(np.maximum(u_max - u_actual, 0))}')
print(f'B/u_opt - beta_opt = {B/u_opt - beta_opt}')

# QL equilibrium utilities
gross_utilities_qlme = np.sum(v * x_opt, axis=1)
spendings_qlme = np.sum(p_opt*x_opt, axis=1)
u_qlme = gross_utilities_qlme - spendings_qlme
print(f'QLME utilities = {u_qlme}')

# run dual averaging
T = 50000
all_sampled_items = np.random.choice(m, p = s, size = T) # sample all items beforehand
beta_min = B / (np.linalg.norm(v, ord=1, axis=1)/m + 2*B) # lower bound (strictly smaller than beta_opt)
beta = (beta_min + 1) / 2 # initial beta
beta_ave = np.zeros(n)
g_ave = np.zeros(n)
winners_all_t = np.zeros(T, dtype=np.int32)
spending = np.zeros(n, dtype=np.float64)
for t in range(1, T+1):
    # sample an item
    j = all_sampled_items[t-1]
    # find winners for this item (just pick the lex. smallest winner, if tie)
    winner = np.argmax(beta * v[:, j])
    winners_all_t[t-1] = winner
    spending[winner] += beta[winner] * v[winner, j] # option 1: use beta(t) to compute prices
    # update g_bar: only the winner's entry can potentially be incremented
    g_ave = (t-1) * g_ave / t if t >= 2 else np.ones(n)/n
    # note the m: since it is non-averaged sum over j
    g_ave[winner] += v[winner, j] / t
    # update beta
    beta = np.maximum(beta_min, np.minimum(1, B / g_ave)) # spending[winner] += beta[winner] * v[winner, j]
    beta_ave = (t-1) * beta_ave / t + beta / t

# check beta convergence
print(beta)
print(beta_opt)
print(beta)
print(g_ave)
print(spending/T)
print(u_opt - delta_opt)

u_opt
B
gross_utilities_qlme



print(B - delta_opt)

B
beta_opt, beta

==> codes/plot_budget_diff.py <==
import numpy as np
import matplotlib
from matplotlib import pyplot as plt
from numpy.lib.function_base import average
import pandas as pd
from pandas.core.indexing import is_label_like
import seaborn as sns
import os, argparse

font = {'size': 24}
matplotlib.rc('font', **font)

budget_cap = False
prefix = '' if budget_cap == False else 'budget-cap-'

try:
    parser = argparse.ArgumentParser(description='Experiment arguments')
    parser.add_argument('--dataset', '-ds', default='MovieLens')
    args = parser.parse_args()
    dataset = args.dataset
except:
    print('not parsing command line inputs. use given parameters.')
    dataset = 'MovieLens'

# load v and normalize it
if dataset == 'MovieLens':
    df = pd.read_csv("../../data/movielens_1500x1500_lr0.1_wd1e-05_dim20_rmse0.88640326.csv", header=None)
    v = df.to_numpy()
    # n, m = 300, 1500
if dataset == 'Jokes':
    df = pd.read_csv("../../data/jokes_7200.csv")
    v = df.to_numpy()
if dataset == 'Household':
    df = pd.read_csv("../../data/household_items_understood.csv")
    v = df.to_numpy()

n, m = v.shape
v = m * (v.T / np.sum(v, 1)).T
B = np.ones(n) / n

# compute proportional share values
# x_proportional = (B * np.ones(shape=(n, m)).T).T / m
# u_proportional = np.sum(v * x_proportional, 1)

# load offline eq
x_opt = np.loadtxt(os.path.join('results', dataset, 'offline-eq', 'x'))
u_opt = np.sum(v * x_opt, 1)
u_proportional = np.ones(n)/n
inf_norm_to_u_eq_baseline, ave_norm_to_u_eq_baseline = np.max(np.abs(u_proportional-u_opt)/u_opt), np.mean(np.abs(u_proportional-u_opt)/u_opt)
sns.set_theme()

os.makedirs('plots', exist_ok=True)

# average across seeds
from matplotlib import pyplot as plt
import seaborn as sns
# sns.set_theme()
import os, json

# for dataset in ('MovieLens', 'Household', 'Jokes'):
# dataset = 'MovieLens'
print('plotting "budget spending deviation from prescribed budget" for [dataset = {}]'.format(dataset))
# duality_gap_all_seeds = []
inf_norm_to_beta_eq_all_seeds, inf_norm_to_u_eq_all_seeds, inf_norm_to_B_all_seeds = [], [], []
ave_one_norm_to_beta_eq_all_seeds, ave_one_norm_to_u_eq_all_seeds, ave_one_norm_to_B_all_seeds = [], [], []

for seed in range(1, 11):
    fpath = os.path.join('results', dataset, prefix + 'sd-{}'.format(seed))
    with open(os.path.join(fpath, 'meta_data'), 'r') as ff:
        meta_data = json.load(ff)
    T = meta_data['T']
    inf_norm_to_B = np.loadtxt(os.path.join(fpath, 'inf_norm_to_B.gz'))
    ave_one_norm_to_B = np.loadtxt(os.path.join(fpath, 'ave_one_norm_to_B.gz'))
    inf_norm_to_B_all_seeds.append(inf_norm_to_B)
    ave_one_norm_to_B_all_seeds.append(ave_one_norm_to_B)

# convert them into numpy arrays and compute quartiles across seeds
inf_norm_to_B_all_seeds, ave_one_norm_to_B_all_seeds = np.array(inf_norm_to_B_all_seeds), np.array(ave_one_norm_to_B_all_seeds)
inf_norm_to_B_quartiles, ave_one_norm_to_B_quartiles = np.percentile(inf_norm_to_B_all_seeds, q=(0, 25, 50, 75, 100), axis = 0), np.percentile(ave_one_norm_to_B_all_seeds, q=(0, 25, 50, 75, 100), axis = 0)

t0 = 20*n
T = n * 100
skip_size = 1
num_dp = (T - t0) // skip_size

###### plot inf_norm_to_B stuff ######
linestyles = ((0, (3, 1, 1, 1, 1, 1)), 'dotted', 'solid', 'dashdot', 'dashed')
labels = (r'min', r'$Q_1$', r'$Q_2$ (median)', r'$Q_3$', r'max')
fig = plt.figure(figsize=(6, 4))
for idx in range(5):
    plt.plot(range(t0+1, T+1, skip_size), inf_norm_to_B_quartiles[idx, range(t0, T, skip_size)], label = labels[idx], linestyle = linestyles[idx])
plt.legend()
plt.legend(prop={'size': 15})
plt.title(r'{}, Quartiles of $||(\bar{{b}}^t - B)/B||_\infty$'.format(dataset), fontsize=15)
plt.savefig(os.path.join('plots',  prefix + 'quartiles-ave-relative-error-spending-{}-n-{}-m-{}.pdf'.format(dataset, n, m)))
plt.clf()

fig = plt.figure(figsize=(6, 4))
for idx in range(5):
    plt.plot(range(t0+1, T+1, skip_size), ave_one_norm_to_B_quartiles[idx, range(t0, T, skip_size)], label = labels[idx], linestyle = linestyles[idx])
plt.legend(prop={'size': 15})
plt.title(r'{}, Quartiles of $||(\bar{{b}}^t - B)/B||_1/n$'.format(dataset), fontsize=15)
plt.savefig(os.path.join('plots',  prefix + 'quartiles-max-relative-error-spending-{}-n-{}-m-{}.pdf'.format(dataset, n, m)))
plt.clf()

# ###### max relative errors ######
# fig = plt.figure(figsize=(6, 4))
# plt.errorbar(range(t0+1, T+1, skip_size), np.mean(inf_norm_to_beta_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), (1/np.sqrt(10)) * np.std(inf_norm_to_beta_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), label = r'$||(\beta^t - \beta^*)/\beta^*||_\infty$', linestyle='solid', errorevery=num_dp//10)
# plt.errorbar(range(t0+1, T+1, skip_size), np.mean(inf_norm_to_u_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), (1/np.sqrt(10)) * np.std(inf_norm_to_u_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), label = r'$||(\bar{u}^t - u^*)/u^*||_\infty$', linestyle='dotted', errorevery=num_dp//8)
# plt.errorbar(range(t0+1, T+1, skip_size), np.mean(inf_norm_to_B_all_seeds[:, range(t0, T, skip_size)], axis=0), (1/np.sqrt(10)) * np.std(inf_norm_to_B_all_seeds[:, range(t0, T, skip_size)], axis=0), label = r'$||(\bar{b}^t - B)/B||_\infty$', linestyle='dashdot', errorevery=num_dp//6)
# plt.plot(range(t0+1, T+1, skip_size), np.ones(num_dp) * inf_norm_to_u_eq_baseline, label = r'$||(u^{\rm PS} - u^*)/u^*||_\infty$', linestyle = (0, (3, 5, 1, 5, 1, 5)))
# # plt.vlines([pt for pt in range(t0, T+1) if pt % (n*10) == 0], ymin=0, ymax=0.5, linestyles='dotted', linewidth=1.0) #, label=r'multiplies of $n$')
# [plt.axvline(pt, linewidth=1.0, linestyle = 'dotted') for pt in range(t0, T+1) if pt % (n*10) == 0]
# # plt.errorbar(range(1, T+1, log_interval), np.mean(duality_gap_all_seeds, axis=0), np.std(duality_gap_all_seeds, axis=0), label = r'${\rm dgap}_t$', linestyle='dashed', errorevery=num_logs//4)
# # plt.yscale('log') #, plt.xscale('log')
# plt.xticks(range(0, T+1, T//5))
# # plt.xlabel('t')
# plt.title('{}, n = {}, m = {} (Max Relative Errors)'.format(dataset, n, m), fontsize=15)
# # if dataset == 'MovieLens':
# plt.legend(prop={'size': 15}, loc='center right')
# # plt.savefig(os.path.join('plots', '{}-n-{}-m-{}-seed-{}'.format(dataset, n, m, seed)))
# plt.savefig(os.path.join('plots', prefix + 'max-relative-error-{}-n-{}-m-{}-mean-and-se.pdf'.format(dataset, n, m)))
# plt.clf()

# ###### ave relative errors ######
# plt.errorbar(range(t0+1, T+1, skip_size), np.mean(ave_one_norm_to_beta_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), (1/np.sqrt(10)) * np.std(ave_one_norm_to_beta_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), label = r'$||(\beta^t - \beta^*)/\beta^*||_1/n$', linestyle='solid', errorevery=num_dp//10)
# plt.errorbar(range(t0+1, T+1, skip_size), np.mean(ave_one_norm_to_u_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), (1/np.sqrt(10)) * np.std(ave_one_norm_to_u_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), label = r'$||(\bar{u}^t - u^*)/u^*||_1/n$', linestyle='dotted', errorevery=num_dp//8)
# plt.errorbar(range(t0+1, T+1, skip_size), np.mean(ave_one_norm_to_B_all_seeds[:, range(t0, T, skip_size)], axis=0), (1/np.sqrt(10)) * np.std(ave_one_norm_to_B_all_seeds[:, range(t0, T, skip_size)], axis=0), label = r'$||(\bar{b}^t - B)/B||_1/n$', linestyle='dashdot', errorevery=num_dp//6)
# plt.plot(range(t0+1, T+1, skip_size), np.ones(num_dp) * ave_norm_to_u_eq_baseline, label = r'$||(u^{\rm PS} - u^*)/u^*||_1/n$', linestyle = (0, (3, 5, 1, 5, 1, 5)))
# # plt.vlines([pt for pt in range(t0, T+1) if pt % (n*10) == 0], ymin=0, ymax=1, linestyles='dotted', linewidth=1.0)
# [plt.axvline(pt, linewidth=1.0, linestyle = 'dotted') for pt in range(t0, T+1) if pt % (n*10) == 0]
# # plt.yscale('log') #, plt.xscale('log')
# plt.xticks(range(0, T+1, T//5))
# # plt.xlabel('t')
# plt.title('{}, n = {}, m = {} (Ave. Relative Errors)'.format(dataset, n, m), fontsize=15)
# # if dataset == 'MovieLens'：
# plt.legend(prop={'size': 15}, loc='center right')
# # plt.savefig(os.path.join('plots', '{}-n-{}-m-{}-seed-{}'.format(dataset, n, m, seed)))
# plt.savefig(os.path.join('plots', prefix + 'ave-relative-error-{}-n-{}-m-{}-mean-and-se.pdf'.format(dataset, n, m)))
# plt.clf()

==> codes/plot_inf_dim_budget_diff.py <==
import numpy as np
# import matplotlib
from matplotlib import pyplot as plt
from numpy.core.fromnumeric import size
from numpy.lib.function_base import average
import pandas as pd
import seaborn as sns
import os, argparse

# font = {'size'   : 40}
# matplotlib.rc('font', **font)
plt.rcParams.update({'font.size': 100})

print('plot inf-dim instance 10 seeds...')

# load offline eq
n = 100
# load offline equilibrium
u_opt = np.loadtxt(os.path.join('results', 'inf-dim', 'offline-eq', 'u'))

sns.set_theme()

os.makedirs('plots', exist_ok=True)

# average across seeds
from matplotlib import pyplot as plt
import seaborn as sns
# sns.set_theme()
import os, json

inf_norm_to_beta_eq_all_seeds, inf_norm_to_u_eq_all_seeds, inf_norm_to_B_all_seeds = [], [], []
ave_one_norm_to_beta_eq_all_seeds, ave_one_norm_to_u_eq_all_seeds, ave_one_norm_to_B_all_seeds = [], [], []

for seed in range(1, 11):
    fpath = os.path.join('results', 'inf-dim', 'sd-{}'.format(seed))
    with open(os.path.join(fpath, 'meta_data'), 'r') as ff:
        meta_data = json.load(ff)
    T = meta_data['T']
    inf_norm_to_B = np.loadtxt(os.path.join(fpath, 'inf_norm_to_B.gz'))
    ave_one_norm_to_B = np.loadtxt(os.path.join(fpath, 'ave_one_norm_to_B.gz'))
    inf_norm_to_B_all_seeds.append(inf_norm_to_B)
    ave_one_norm_to_B_all_seeds.append(ave_one_norm_to_B)

# convert them into numpy arrays and compute quartiles
inf_norm_to_B_all_seeds, ave_one_norm_to_B_all_seeds = np.array(inf_norm_to_B_all_seeds), np.array(ave_one_norm_to_B_all_seeds)
inf_norm_to_B_quartiles, ave_one_norm_to_B_quartiles = np.percentile(inf_norm_to_B_all_seeds, q=(0, 25, 50, 75, 100), axis = 0), np.percentile(ave_one_norm_to_B_all_seeds, q=(0, 25, 50, 75, 100), axis = 0)

# np.std(inf_norm_to_u_eq_all_seed, axis=0)
t0 = 5*n
T = n * 100
skip_size = 1
num_dp = (T - t0) // skip_size

###### plot inf_norm_to_B & ave_norm_to_B stuff (same as in plot_budget_diff.py) ######
linestyles = ((0, (3, 1, 1, 1, 1, 1)), 'dotted', 'solid', 'dashdot', 'dashed')
labels = (r'min', r'$Q_1$', r'$Q_2$ (median)', r'$Q_3$', r'max')
fig = plt.figure(figsize=(6, 4))
for idx in range(5):
    plt.plot(range(t0+1, T+1, skip_size), inf_norm_to_B_quartiles[idx, range(t0, T, skip_size)], label = labels[idx], linestyle = linestyles[idx])
[plt.axvline(pt, linewidth=1.0, linestyle = 'dotted') for pt in range(t0, T+1) if pt % (n*10) == 0] # epoch lines
plt.legend()
plt.legend(prop={'size': 15})
plt.title(r'Inf-Dim, Quartiles of $||(\bar{{b}}^t - B)/B||_\infty$', fontsize=15)
plt.savefig(os.path.join('plots', 'quartiles-max-relative-error-spending-inf-dim-n-{}.pdf'.format(n)))
plt.clf()

fig = plt.figure(figsize=(6, 4))
for idx in range(5):
    plt.plot(range(t0+1, T+1, skip_size), ave_one_norm_to_B_quartiles[idx, range(t0, T, skip_size)], label = labels[idx], linestyle = linestyles[idx])
[plt.axvline(pt, linewidth=1.0, linestyle = 'dotted') for pt in range(t0, T+1) if pt % (n*10) == 0] # epoch lines
plt.legend(prop={'size': 15})
plt.title(r'Inf-Dim, Quartiles of $||(\bar{{b}}^t - B)/B||_1/n$', fontsize=15)
plt.savefig(os.path.join('plots', 'quartiles-ave-relative-error-spending-inf-dim-n-{}.pdf'.format(n)))
plt.clf()

==> codes/plot_inf_dim_residuals.py <==
import numpy as np
# import matplotlib
from matplotlib import pyplot as plt
from numpy.core.fromnumeric import size
from numpy.lib.function_base import average
import pandas as pd
import seaborn as sns
import os, argparse

# font = {'size'   : 40}
# matplotlib.rc('font', **font)
plt.rcParams.update({'font.size': 100})

print('plot inf-dim instance 10 seeds...')

# load offline eq
n = 100
# load offline equilibrium
u_opt = np.loadtxt(os.path.join('results', 'inf-dim', 'offline-eq', 'u'))

sns.set_theme()

os.makedirs('plots', exist_ok=True)

# average across seeds
from matplotlib import pyplot as plt
import seaborn as sns
# sns.set_theme()
import os, json

inf_norm_to_beta_eq_all_seeds, inf_norm_to_u_eq_all_seeds, inf_norm_to_B_all_seeds = [], [], []
ave_one_norm_to_beta_eq_all_seeds, ave_one_norm_to_u_eq_all_seeds, ave_one_norm_to_B_all_seeds = [], [], []

for seed in range(1, 11):
    fpath = os.path.join('results', 'inf-dim', 'sd-{}'.format(seed))
    with open(os.path.join(fpath, 'meta_data'), 'r') as ff:
        meta_data = json.load(ff)
    T = meta_data['T']
    inf_norm_to_beta_eq = np.loadtxt(os.path.join(fpath, 'inf_norm_to_beta_eq.gz')) 
    ave_one_norm_to_beta_eq = np.loadtxt(os.path.join(fpath, 'ave_one_norm_to_beta_eq.gz'))
    inf_norm_to_u_eq = np.loadtxt(os.path.join(fpath, 'inf_norm_to_u_eq.gz'))
    ave_one_norm_to_u_eq = np.loadtxt(os.path.join(fpath, 'ave_one_norm_to_u_eq.gz'))
    inf_norm_to_B = np.loadtxt(os.path.join(fpath, 'inf_norm_to_B.gz'))
    ave_one_norm_to_B = np.loadtxt(os.path.join(fpath, 'ave_one_norm_to_B.gz'))

    inf_norm_to_beta_eq_all_seeds.append(inf_norm_to_beta_eq), inf_norm_to_u_eq_all_seeds.append(inf_norm_to_u_eq), inf_norm_to_B_all_seeds.append(inf_norm_to_B)
    ave_one_norm_to_beta_eq_all_seeds.append(ave_one_norm_to_beta_eq), ave_one_norm_to_u_eq_all_seeds.append(ave_one_norm_to_u_eq), ave_one_norm_to_B_all_seeds.append(ave_one_norm_to_B)

# convert them into numpy arrays
inf_norm_to_beta_eq_all_seeds, inf_norm_to_u_eq_all_seeds, inf_norm_to_B_all_seeds = np.array(inf_norm_to_beta_eq_all_seeds), np.array(inf_norm_to_u_eq_all_seeds), np.array(inf_norm_to_B_all_seeds)
ave_one_norm_to_beta_eq_all_seeds, ave_one_norm_to_u_eq_all_seeds, ave_one_norm_to_B_all_seeds = np.array(ave_one_norm_to_beta_eq_all_seeds), np.array(ave_one_norm_to_u_eq_all_seeds), np.array(ave_one_norm_to_B_all_seeds)

# np.std(inf_norm_to_u_eq_all_seed, axis=0)
t0 = 5*n
T = n * 100
skip_size = 1
num_dp = (T - t0) // skip_size

u_proportional = 1/n
inf_norm_to_u_eq_baseline, ave_one_norm_to_u_eq_baseline = np.max(np.abs(u_proportional-u_opt)/u_opt), np.average(np.abs(u_proportional-u_opt)/u_opt)

###### max relative errors ######
fig = plt.figure(figsize=(6, 4))
plt.errorbar(range(t0+1, T+1, skip_size), np.mean(inf_norm_to_beta_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), (1/np.sqrt(10)) * np.std(inf_norm_to_beta_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), label = r'$||(\beta^t - \beta^*)/\beta^*||_\infty$', linestyle='solid', errorevery=num_dp//10)
plt.errorbar(range(t0+1, T+1, skip_size), np.mean(inf_norm_to_u_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), (1/np.sqrt(10)) * np.std(inf_norm_to_u_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), label = r'$||(\bar{u}^t - u^*)/u^*||_\infty$', linestyle='dashed', errorevery=num_dp//8)
# plt.errorbar(range(t0+1, T+1, skip_size), np.mean(inf_norm_to_B_all_seeds[:, range(t0, T, skip_size)], axis=0), (1/np.sqrt(10)) * np.std(inf_norm_to_B_all_seeds[:, range(t0, T, skip_size)], axis=0), label = r'$||(\bar{b}^t - B)/B||_\infty$', linestyle='dashdot', errorevery=num_dp//6)
plt.plot(range(t0+1, T+1, skip_size), np.ones(num_dp) * inf_norm_to_u_eq_baseline, label = r'$||(u^{\rm PS} - u^*)/u^*||_\infty$', linestyle = (0, (3, 5, 1, 5, 1, 5)))
# plt.vlines([pt for pt in range(t0, T+1) if pt % (n*10) == 0], ymin=0, ymax=0.5, linestyles='dotted', linewidth=1.0) #, label=r'multiplies of $n$')
[plt.axvline(pt, linewidth=1.0, linestyle = 'dotted') for pt in range(t0, T+1) if pt % (n*10) == 0]
# plt.errorbar(range(1, T+1, log_interval), np.mean(duality_gap_all_seeds, axis=0), np.std(duality_gap_all_seeds, axis=0), label = r'${\rm dgap}_t$', linestyle='dashed', errorevery=num_logs//4)
# plt.yscale('log') #, plt.xscale('log')
plt.xticks(range(0, T+1, T//5))
# plt.xlabel('t')
plt.title(r'Inf-Dim $n={}$, $\Theta = [0,1]$ (Max Relative Errors)'.format(n), fontsize=15)
# if dataset == 'MovieLens':
plt.legend(prop={'size': 15}, loc='center right')
# plt.savefig(os.path.join('plots', '{}-n-{}-m-{}-seed-{}'.format(dataset, n, m, seed)))
plt.savefig(os.path.join('plots', 'max-relative-error-inf-dim-n-{}-mean-and-se.pdf'.format(n)))
plt.clf()

###### ave relative errors ######
plt.errorbar(range(t0+1, T+1, skip_size), np.mean(ave_one_norm_to_beta_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), (1/np.sqrt(10)) * np.std(ave_one_norm_to_beta_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), label = r'$||(\beta^t - \beta^*)/\beta^*||_1/n$', linestyle='solid', errorevery=num_dp//10)
plt.errorbar(range(t0+1, T+1, skip_size), np.mean(ave_one_norm_to_u_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), (1/np.sqrt(10)) * np.std(ave_one_norm_to_u_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), label = r'$||(\bar{u}^t - u^*)/u^*||_1/n$', linestyle='dashed', errorevery=num_dp//8)
# plt.errorbar(range(t0+1, T+1, skip_size), np.mean(ave_one_norm_to_B_all_seeds[:, range(t0, T, skip_size)], axis=0), (1/np.sqrt(10)) * np.std(ave_one_norm_to_B_all_seeds[:, range(t0, T, skip_size)], axis=0), label = r'$||(\bar{b}^t - B)/B||_1/n$', linestyle='dashdot', errorevery=num_dp//6)
plt.plot(range(t0+1, T+1, skip_size), np.ones(num_dp) * ave_one_norm_to_u_eq_baseline, label = r'$||(u^{\rm PS} - u^*)/u^*||_1/n$', linestyle = (0, (3, 5, 1, 5, 1, 5)))
# plt.vlines([pt for pt in range(t0, T+1) if pt % (n*10) == 0], ymin=0, ymax=1, linestyles='dotted', linewidth=1.0)
[plt.axvline(pt, linewidth=1.0, linestyle = 'dotted') for pt in range(t0, T+1) if pt % (n*10) == 0]
# plt.yscale('log') #, plt.xscale('log')
plt.xticks(range(0, T+1, T//5))
# plt.xlabel('t')
plt.title(r'Inf-Dim $n={}$, $\Theta = [0,1]$ (Average Relative Errors)'.format(n), fontsize=15)
plt.legend(prop={'size': 15}, loc='center right')
# plt.savefig(os.path.join('plots', '{}-n-{}-m-{}-seed-{}'.format(dataset, n, m, seed)))
plt.savefig(os.path.join('plots', 'ave-relative-error-inf-dim-n-{}-mean-and-se.pdf'.format(n)))
plt.clf()

==> codes/plot_low_rank_residuals.py <==
import numpy as np
from matplotlib import pyplot as plt
from numpy.lib.function_base import average
import pandas as pd
import seaborn as sns
import os, argparse

try:
    parser = argparse.ArgumentParser(description='Experiment arguments')
    parser.add_argument('--n', '-n', type=int, default=100)
    parser.add_argument('--m', '-m', type=int, default=1000)
    parser.add_argument('--rank', '-rk', type=int, default=3)
    args = parser.parse_args()
    n, m, d = args.n, args.m, args.rank
except Exception as ee:
    print(ee)
    print('not parsing command line inputs. use given parameters.')
    n, m, d = 100, 1000, 3

print('plotting Random low-rank n = {}, m = {}, d (rank) = {}'.format(n, m, d))

# reconstruct the instance here
np.random.seed(1)
alpha, theta = np.random.exponential(size=(n, d)) + 0.05, np.abs(np.random.normal(size=(m, d))) + 1
alpha = (alpha.T / (alpha @ np.sum(theta, 0))).T
v = alpha @ theta.T
n, m = v.shape
v = m * (v.T / np.sum(v, 1)).T
B = np.ones(n) / n

# load offline eq
x_opt = np.loadtxt(os.path.join('results', 'random-' + 'n-{}-m-{}-d-{}'.format(n, m, d), 'offline-eq', 'x'))
u_opt = np.sum(v * x_opt, 1)
u_proportional = np.ones(n)/n
inf_norm_to_u_eq_baseline = np.max(np.abs(u_proportional-u_opt)/u_opt)
ave_norm_to_u_eq_baseline = np.mean(np.abs(u_proportional-u_opt)/u_opt)

sns.set_theme()

os.makedirs('plots', exist_ok=True)

# average across seeds
from matplotlib import pyplot as plt
import seaborn as sns
# sns.set_theme()
import os, json

inf_norm_to_beta_eq_all_seeds, inf_norm_to_u_eq_all_seeds, inf_norm_to_B_all_seeds = [], [], []
ave_one_norm_to_beta_eq_all_seeds, ave_one_norm_to_u_eq_all_seeds, ave_one_norm_to_B_all_seeds = [], [], []

for seed in range(1, 11):
    fpath = os.path.join('results', 'random-n-{}-m-{}-d-{}'.format(n, m, d), 'sd-{}'.format(seed))
    with open(os.path.join(fpath, 'meta_data'), 'r') as ff:
        meta_data = json.load(ff)
    T = meta_data['T']
    inf_norm_to_beta_eq = np.loadtxt(os.path.join(fpath, 'inf_norm_to_beta_eq.gz')) 
    ave_one_norm_to_beta_eq = np.loadtxt(os.path.join(fpath, 'ave_one_norm_to_beta_eq.gz'))
    inf_norm_to_u_eq = np.loadtxt(os.path.join(fpath, 'inf_norm_to_u_eq.gz'))
    ave_one_norm_to_u_eq = np.loadtxt(os.path.join(fpath, 'ave_one_norm_to_u_eq.gz'))
    inf_norm_to_B = np.loadtxt(os.path.join(fpath, 'inf_norm_to_B.gz'))
    ave_one_norm_to_B = np.loadtxt(os.path.join(fpath, 'ave_one_norm_to_B.gz'))

    inf_norm_to_beta_eq_all_seeds.append(inf_norm_to_beta_eq), inf_norm_to_u_eq_all_seeds.append(inf_norm_to_u_eq), inf_norm_to_B_all_seeds.append(inf_norm_to_B)
    ave_one_norm_to_beta_eq_all_seeds.append(ave_one_norm_to_beta_eq), ave_one_norm_to_u_eq_all_seeds.append(ave_one_norm_to_u_eq), ave_one_norm_to_B_all_seeds.append(ave_one_norm_to_B)

# convert them into numpy arrays
inf_norm_to_beta_eq_all_seeds, inf_norm_to_u_eq_all_seeds, inf_norm_to_B_all_seeds = np.array(inf_norm_to_beta_eq_all_seeds), np.array(inf_norm_to_u_eq_all_seeds), np.array(inf_norm_to_B_all_seeds)
ave_one_norm_to_beta_eq_all_seeds, ave_one_norm_to_u_eq_all_seeds, ave_one_norm_to_B_all_seeds = np.array(ave_one_norm_to_beta_eq_all_seeds), np.array(ave_one_norm_to_u_eq_all_seeds), np.array(ave_one_norm_to_B_all_seeds)

# np.std(inf_norm_to_u_eq_all_seed, axis=0)
t0 = 5*n
T = n * 100
skip_size = 1
num_dp = (T - t0) // skip_size

dataset = 'Random'
###### max relative errors ######
plt.errorbar(range(t0+1, T+1, skip_size), np.mean(inf_norm_to_beta_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), (1/np.sqrt(10)) * np.std(inf_norm_to_beta_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), label = r'$||(\beta^t - \beta^*)/\beta^*||_\infty$', linestyle='solid', errorevery=num_dp//10)
plt.errorbar(range(t0+1, T+1, skip_size), np.mean(inf_norm_to_u_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), (1/np.sqrt(10)) * np.std(inf_norm_to_u_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), label = r'$||(\bar{g}^t - u^*)/u^*||_\infty$', linestyle='dotted', errorevery=num_dp//8)
plt.errorbar(range(t0+1, T+1, skip_size), np.mean(inf_norm_to_B_all_seeds[:, range(t0, T, skip_size)], axis=0), (1/np.sqrt(10)) * np.std(inf_norm_to_B_all_seeds[:, range(t0, T, skip_size)], axis=0), label = r'$||(\bar{b}^t - B)/B||_\infty$', linestyle='dashdot', errorevery=num_dp//6)
plt.plot(range(t0+1, T+1, skip_size), np.ones(num_dp) * inf_norm_to_u_eq_baseline, label = r'$||(u^{\rm PS} - u^*)/u^*||_\infty$', linestyle = (0, (3, 5, 1, 5, 1, 5)))
# plt.vlines([pt for pt in range(t0, T+1) if pt % (n*10) == 0], ymin=0, ymax=0.5, linestyles='dotted', linewidth=1.0) #, label=r'multiplies of $n$')
[plt.axvline(pt, linewidth=1.0, linestyle = 'dotted') for pt in range(t0, T+1) if pt % (n*10) == 0]
# plt.errorbar(range(1, T+1, log_interval), np.mean(duality_gap_all_seeds, axis=0), np.std(duality_gap_all_seeds, axis=0), label = r'${\rm dgap}_t$', linestyle='dashed', errorevery=num_logs//4)
# plt.yscale('log') #, plt.xscale('log')
plt.xticks(range(0, T+1, T//5))
plt.xlabel('t')
plt.title('{}, n = {}, m = {}, d = {} (Max Relative Errors)'.format(dataset, n, m, d))
# if dataset == 'MovieLens':
plt.legend()
# plt.savefig(os.path.join('plots', '{}-n-{}-m-{}-seed-{}'.format(dataset, n, m, seed)))
plt.savefig(os.path.join('plots', 'max-relative-error-{}-n-{}-m-{}-d-{}-mean-and-se.pdf'.format(dataset, n, m, d)))
plt.clf()

###### ave relative errors ######
plt.errorbar(range(t0+1, T+1, skip_size), np.mean(ave_one_norm_to_beta_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), (1/np.sqrt(10)) * np.std(ave_one_norm_to_beta_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), label = r'$||(\beta^t - \beta^*)/\beta^*||_1/n$', linestyle='solid', errorevery=num_dp//10)
plt.errorbar(range(t0+1, T+1, skip_size), np.mean(ave_one_norm_to_u_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), (1/np.sqrt(10)) * np.std(ave_one_norm_to_u_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), label = r'$||(\bar{g}^t - u^*)/u^*||_1/n$', linestyle='dotted', errorevery=num_dp//8)
plt.errorbar(range(t0+1, T+1, skip_size), np.mean(ave_one_norm_to_B_all_seeds[:, range(t0, T, skip_size)], axis=0), (1/np.sqrt(10)) * np.std(ave_one_norm_to_B_all_seeds[:, range(t0, T, skip_size)], axis=0), label = r'$||(\bar{b}^t - B)/B||_1/n$', linestyle='dashdot', errorevery=num_dp//6)
plt.plot(range(t0+1, T+1, skip_size), np.ones(num_dp) * ave_norm_to_u_eq_baseline, label = r'$||(u^{\rm PS} - u^*)/u^*||_1/n$', linestyle = (0, (3, 5, 1, 5, 1, 5)))
# plt.vlines([pt for pt in range(t0, T+1) if pt % (n*10) == 0], ymin=0, ymax=1, linestyles='dotted', linewidth=1.0)
[plt.axvline(pt, linewidth=1.0, linestyle = 'dotted') for pt in range(t0, T+1) if pt % (n*10) == 0]
# plt.yscale('log') #, plt.xscale('log')
plt.xticks(range(0, T+1, T//5))
plt.xlabel('t')
plt.title('{}, n = {}, m = {}, d = {} (Ave. Relative Errors)'.format(dataset, n, m, d))
plt.legend()
# plt.savefig(os.path.join('plots', '{}-n-{}-m-{}-seed-{}'.format(dataset, n, m, seed)))
plt.savefig(os.path.join('plots', 'ave-relative-error-{}-n-{}-m-{}-d-{}-mean-and-se.pdf'.format(dataset, n, m, d)))
plt.clf()

==> codes/plot_residuals.py <==
import numpy as np
import matplotlib
from matplotlib import pyplot as plt
from numpy.lib.function_base import average
import pandas as pd
import seaborn as sns
import os, argparse

font = {'size': 24}
matplotlib.rc('font', **font)

budget_cap = False
prefix = '' if budget_cap == False else 'budget-cap-'

try:
    parser = argparse.ArgumentParser(description='Experiment arguments')
    parser.add_argument('--dataset', '-ds', default='MovieLens')
    args = parser.parse_args()
    dataset = args.dataset
except:
    print('not parsing command line inputs. use given parameters.')
    dataset = 'MovieLens'

# load v and normalize it
if dataset == 'MovieLens':
    df = pd.read_csv("../../data/movielens_1500x1500_lr0.1_wd1e-05_dim20_rmse0.88640326.csv", header=None)
    v = df.to_numpy()
    # n, m = 300, 1500
if dataset == 'Jokes':
    df = pd.read_csv("../../data/jokes_7200.csv")
    v = df.to_numpy()
if dataset == 'Household':
    df = pd.read_csv("../../data/household_items_understood.csv")
    v = df.to_numpy()

n, m = v.shape
v = m * (v.T / np.sum(v, 1)).T
B = np.ones(n) / n

# compute proportional share values
# x_proportional = (B * np.ones(shape=(n, m)).T).T / m
# u_proportional = np.sum(v * x_proportional, 1)

# load offline eq
x_opt = np.loadtxt(os.path.join('results', dataset, 'offline-eq', 'x'))
u_opt = np.sum(v * x_opt, 1)
u_proportional = np.ones(n)/n
inf_norm_to_u_eq_baseline, ave_norm_to_u_eq_baseline = np.max(np.abs(u_proportional-u_opt)/u_opt), np.mean(np.abs(u_proportional-u_opt)/u_opt)
sns.set_theme()

os.makedirs('plots', exist_ok=True)

# average across seeds
from matplotlib import pyplot as plt
import seaborn as sns
# sns.set_theme()
import os, json

# for dataset in ('MovieLens', 'Household', 'Jokes'):
# dataset = 'MovieLens'
print('plotting {}, budget_cap = {}'.format(dataset, budget_cap))
# duality_gap_all_seeds = []
inf_norm_to_beta_eq_all_seeds, inf_norm_to_u_eq_all_seeds, inf_norm_to_B_all_seeds = [], [], []
ave_one_norm_to_beta_eq_all_seeds, ave_one_norm_to_u_eq_all_seeds, ave_one_norm_to_B_all_seeds = [], [], []

for seed in range(1, 11):
    fpath = os.path.join('results', dataset, prefix + 'sd-{}'.format(seed))
    with open(os.path.join(fpath, 'meta_data'), 'r') as ff:
        meta_data = json.load(ff)
    T = meta_data['T'] #, meta_data['number of duality gap and envy computations (num_logs)']
    # n, m = meta_data['n'], meta_data['m']

    # log_interval = int(T//num_logs)
    # duality_gap = np.loadtxt(os.path.join(fpath, 'duality_gap'))
    inf_norm_to_beta_eq = np.loadtxt(os.path.join(fpath, 'inf_norm_to_beta_eq.gz')) 
    ave_one_norm_to_beta_eq = np.loadtxt(os.path.join(fpath, 'ave_one_norm_to_beta_eq.gz'))
    inf_norm_to_u_eq = np.loadtxt(os.path.join(fpath, 'inf_norm_to_u_eq.gz'))
    ave_one_norm_to_u_eq = np.loadtxt(os.path.join(fpath, 'ave_one_norm_to_u_eq.gz'))
    inf_norm_to_B = np.loadtxt(os.path.join(fpath, 'inf_norm_to_B.gz'))
    ave_one_norm_to_B = np.loadtxt(os.path.join(fpath, 'ave_one_norm_to_B.gz'))
    # ave_envy = np.loadtxt(os.path.join(fpath, 'ave_envy'))
    # max_envy = np.loadtxt(os.path.join(fpath, 'max_envy'))

    # duality_gap_all_seeds.append(duality_gap)
    inf_norm_to_beta_eq_all_seeds.append(inf_norm_to_beta_eq), inf_norm_to_u_eq_all_seeds.append(inf_norm_to_u_eq), inf_norm_to_B_all_seeds.append(inf_norm_to_B)
    ave_one_norm_to_beta_eq_all_seeds.append(ave_one_norm_to_beta_eq), ave_one_norm_to_u_eq_all_seeds.append(ave_one_norm_to_u_eq), ave_one_norm_to_B_all_seeds.append(ave_one_norm_to_B)


# convert them into numpy arrays
# duality_gap_all_seeds = np.array(duality_gap_all_seeds)
inf_norm_to_beta_eq_all_seeds, inf_norm_to_u_eq_all_seeds, inf_norm_to_B_all_seeds = np.array(inf_norm_to_beta_eq_all_seeds), np.array(inf_norm_to_u_eq_all_seeds), np.array(inf_norm_to_B_all_seeds)
ave_one_norm_to_beta_eq_all_seeds, ave_one_norm_to_u_eq_all_seeds, ave_one_norm_to_B_all_seeds = np.array(ave_one_norm_to_beta_eq_all_seeds), np.array(ave_one_norm_to_u_eq_all_seeds), np.array(ave_one_norm_to_B_all_seeds)

# np.std(inf_norm_to_u_eq_all_seed, axis=0)
t0 = 5*n
T = n * 100
skip_size = 1
num_dp = (T - t0) // skip_size

# # top-bottom subplots
# fig, (ax1, ax2) = plt.subplots(2, 1, figsize=(5, 8))
# fig.suptitle('{}, n = {}, m = {}'.format(dataset, n, m))
# ax1.errorbar(range(t0+1, T+1, skip_size), np.mean(inf_norm_to_beta_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), (1/np.sqrt(10)) * np.std(inf_norm_to_beta_eq_all_seeds[:, range(t0, T, skip_size)], axis=0))

# ax2.errorbar(range(t0+1, T+1, skip_size), np.mean(ave_one_norm_to_beta_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), (1/np.sqrt(10)) * np.std(ave_one_norm_to_beta_eq_all_seeds[:, range(t0, T, skip_size)], axis=0))
# plt.show()

###### max relative errors ######
fig = plt.figure(figsize=(6, 4))
plt.errorbar(range(t0+1, T+1, skip_size), np.mean(inf_norm_to_beta_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), (1/np.sqrt(10)) * np.std(inf_norm_to_beta_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), label = r'$||(\beta^t - \beta^*)/\beta^*||_\infty$', linestyle='solid', errorevery=num_dp//10)
plt.errorbar(range(t0+1, T+1, skip_size), np.mean(inf_norm_to_u_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), (1/np.sqrt(10)) * np.std(inf_norm_to_u_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), label = r'$||(\bar{u}^t - u^*)/u^*||_\infty$', linestyle='dashed', errorevery=num_dp//8)
# plt.errorbar(range(t0+1, T+1, skip_size), np.mean(inf_norm_to_B_all_seeds[:, range(t0, T, skip_size)], axis=0), (1/np.sqrt(10)) * np.std(inf_norm_to_B_all_seeds[:, range(t0, T, skip_size)], axis=0), label = r'$||(\bar{b}^t - B)/B||_\infty$', linestyle='dashdot', errorevery=num_dp//6)
plt.plot(range(t0+1, T+1, skip_size), np.ones(num_dp) * inf_norm_to_u_eq_baseline, label = r'$||(u^{\rm PS} - u^*)/u^*||_\infty$', linestyle = (0, (3, 5, 1, 5, 1, 5)))
# plt.vlines([pt for pt in range(t0, T+1) if pt % (n*10) == 0], ymin=0, ymax=0.5, linestyles='dotted', linewidth=1.0) #, label=r'multiplies of $n$')
[plt.axvline(pt, linewidth=1.0, linestyle = 'dotted') for pt in range(t0, T+1) if pt % (n*10) == 0]
# plt.errorbar(range(1, T+1, log_interval), np.mean(duality_gap_all_seeds, axis=0), np.std(duality_gap_all_seeds, axis=0), label = r'${\rm dgap}_t$', linestyle='dashed', errorevery=num_logs//4)
# plt.yscale('log') #, plt.xscale('log')
plt.xticks(range(0, T+1, T//5))
# plt.xlabel('t')
plt.title('{}, n = {}, m = {} (Max Relative Errors)'.format(dataset, n, m), fontsize=15)
# if dataset == 'MovieLens':
plt.legend(prop={'size': 15}, loc='center right')
# plt.savefig(os.path.join('plots', '{}-n-{}-m-{}-seed-{}'.format(dataset, n, m, seed)))
plt.savefig(os.path.join('plots', prefix + 'max-relative-error-{}-n-{}-m-{}-mean-and-se.pdf'.format(dataset, n, m)))
plt.clf()

###### ave relative errors ######
plt.errorbar(range(t0+1, T+1, skip_size), np.mean(ave_one_norm_to_beta_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), (1/np.sqrt(10)) * np.std(ave_one_norm_to_beta_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), label = r'$||(\beta^t - \beta^*)/\beta^*||_1/n$', linestyle='solid', errorevery=num_dp//10)
plt.errorbar(range(t0+1, T+1, skip_size), np.mean(ave_one_norm_to_u_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), (1/np.sqrt(10)) * np.std(ave_one_norm_to_u_eq_all_seeds[:, range(t0, T, skip_size)], axis=0), label = r'$||(\bar{u}^t - u^*)/u^*||_1/n$', linestyle='dashed', errorevery=num_dp//8)
# plt.errorbar(range(t0+1, T+1, skip_size), np.mean(ave_one_norm_to_B_all_seeds[:, range(t0, T, skip_size)], axis=0), (1/np.sqrt(10)) * np.std(ave_one_norm_to_B_all_seeds[:, range(t0, T, skip_size)], axis=0), label = r'$||(\bar{b}^t - B)/B||_1/n$', linestyle='dashdot', errorevery=num_dp//6)
plt.plot(range(t0+1, T+1, skip_size), np.ones(num_dp) * ave_norm_to_u_eq_baseline, label = r'$||(u^{\rm PS} - u^*)/u^*||_1/n$', linestyle = (0, (3, 5, 1, 5, 1, 5)))
# plt.vlines([pt for pt in range(t0, T+1) if pt % (n*10) == 0], ymin=0, ymax=1, linestyles='dotted', linewidth=1.0)
[plt.axvline(pt, linewidth=1.0, linestyle = 'dotted') for pt in range(t0, T+1) if pt % (n*10) == 0]
# plt.yscale('log') #, plt.xscale('log')
plt.xticks(range(0, T+1, T//5))
# plt.xlabel('t')
plt.title('{}, n = {}, m = {} (Ave. Relative Errors)'.format(dataset, n, m), fontsize=15)
# if dataset == 'MovieLens'：
plt.legend(prop={'size': 15}, loc='center right')
# plt.savefig(os.path.join('plots', '{}-n-{}-m-{}-seed-{}'.format(dataset, n, m, seed)))
plt.savefig(os.path.join('plots', prefix + 'ave-relative-error-{}-n-{}-m-{}-mean-and-se.pdf'.format(dataset, n, m)))
plt.clf()

==> codes/ql_ic_2by2.py <==
import numpy as np
np.random.seed(2021)
from utils import compute_qlme_mosek
from mosek.fusion import *

############################################################
# each item has supply s[j] == 1/m, NOT s[j] == 1

n = m = 2
# n, m = v.shape
B = (np.random.uniform(0,1, n) + 0.2) * 3
B /= np.sum(B)
# s = np.ones(m) / m
s = np.random.uniform(size=m)
s /= np.sum(s)

v_true = (2 * (np.random.exponential(size=(n,m)) + np.random.uniform(size=(n,m)))) / 4

print('m = {}, n = {}'.format(m, n))
print()

print('B[0] = {}, B[1] = {}'.format(*B))
print('s[0] = {}, s[1] = {}'.format(*s))
print()

print('true v[0] = {}'.format(v_true[0]))
print('true v[1] = {}'.format(v_true[1]))
print()

# misreport
method = 2 # 1 or 2
v_mis = v_true.copy()
if method == 1: v_mis[1] *= 0.25 # buyer 1 scales down its utility
if method == 2: v_mis = 0.25 * v_true # both scale down together

print('misreported v[0] = {}'.format(v_mis[0]))
print('misreported v[1] = {}'.format(v_mis[1]))
print()

x_true, u_true, delta_true, beta_true, p_true = compute_qlme_mosek(v_true, s, B)
u_qlme_true = np.sum(v_true * x_true, axis=1) - np.sum(p_true * x_true, axis=1)
x_mis, u_mis, delta_mis, beta_mis, p_mis = compute_qlme_mosek(v_mis, s, B)
u_qlme_mis = np.sum(v_true * x_mis, axis=1) - np.sum(p_mis * x_mis, axis=1)

print('buyer 0 truthful beta = {:.4f}, misreport beta = {:.4f}'.format(beta_true[0], beta_true[1]))
print('buyer 1 truthful beta = {:.4f}, misreport beta = {:.4f}'.format(beta_mis[0], beta_mis[1]))
print()
print('truthful item prices = {}'.format(p_true))
print('misreport item prices = {}'.format(p_mis))
print()
print('buyer 0 truthful QLME utility = {:.4f}, misreport QLME utility = {:.4f}'.format(u_qlme_true[0], u_qlme_mis[0]))
print('buyer 1 truthful QLME utility = {:.4f}, misreport QLME utility = {:.4f}'.format(u_qlme_true[1], u_qlme_mis[1]))

==> codes/ql_ic_2by2_restricted.py <==
''' This script shows that, in a QL Fisher market, a buyer i can misreport its valuations v[i] (even subject to v[i] @ s == constant) to attain a higher QL utility at equilibrium '''

import numpy as np
np.random.seed(2021)
from utils import compute_qlme_mosek
from mosek.fusion import *

############################################################
# each item has supply s[j] == 1/m, NOT s[j] == 1

n = m = 2
# n, m = v.shape
B = (np.random.uniform(0,1, n) + 0.2) * 3
B /= np.sum(B)
# s = np.ones(m) / m
s = np.random.uniform(size=m)
s /= np.sum(s)

v_true = (2 * (np.random.exponential(size=(n,m)) + np.random.uniform(size=(n,m)))) / 4

print('m = {}, n = {}'.format(m, n))
print()

print('B[0] = {}, B[1] = {}'.format(*B))
print('s[0] = {}, s[1] = {}'.format(*s))
print()

print('true v[0] = {}'.format(v_true[0]))
print('true v[1] = {}'.format(v_true[1]))
print()

# misreport
method = 1 # 1 or 2
v_mis = v_true.copy()
if method == 1: # buyer 1's valuation changes but its total valuation of all items is the same
    v_mis[1] = np.random.uniform(size=m)
    total = v_mis[1] @ s
    v_mis[1] = v_mis[1] / total * (v_true[1] @ s)
# if method == 2: v_mis = 0.25 * v_true # both scale down together

print('misreported v[0] = {}'.format(v_mis[0]))
print('misreported v[1] = {}'.format(v_mis[1]))
print()

print(f'buyer 1 total value of all items true & misreport: {v_mis[1] @ s}, {v_true[1] @ s}')
print()

x_true, u_true, delta_true, beta_true, p_true = compute_qlme_mosek(v_true, s, B)
u_qlme_true = np.sum(v_true * x_true, axis=1) - np.sum(p_true * x_true, axis=1)
x_mis, u_mis, delta_mis, beta_mis, p_mis = compute_qlme_mosek(v_mis, s, B)
u_qlme_mis = np.sum(v_true * x_mis, axis=1) - np.sum(p_mis * x_mis, axis=1)

print('buyer 0 truthful beta = {:.4f}, misreport beta = {:.4f}'.format(beta_true[0], beta_true[1]))
print('buyer 1 truthful beta = {:.4f}, misreport beta = {:.4f}'.format(beta_mis[0], beta_mis[1]))
print()
print('truthful item prices = {}'.format(p_true))
print('misreport item prices = {}'.format(p_mis))
print()
print('buyer 0 truthful QLME utility = {:.4f}, misreport QLME utility = {:.4f}'.format(u_qlme_true[0], u_qlme_mis[0]))
print('buyer 1 truthful QLME utility = {:.4f}, misreport QLME utility = {:.4f}'.format(u_qlme_true[1], u_qlme_mis[1]))

==> codes/ql_ic_counterexample.py <==
import numpy as np
np.random.seed(2021)
from utils import compute_qlme_mosek
from mosek.fusion import *

############################################################
# each item has supply s[j] == 1/m, NOT s[j] == 1

n, m = 2, 3
# n, m = v.shape
B = (np.random.uniform(0,1, n) + 0.2) * 3
B /= np.sum(B)
# s = np.ones(m) / m
s = np.random.uniform(size=m)
s /= np.sum(s)

v_true = (2 * (np.random.exponential(size=(n,m)) + np.random.uniform(size=(n,m)))) / 4
# misreport

method = 2 # 1 or 2
v_mis = v_true.copy()
if method == 1: v_mis[1] *= 0.25 # buyer 1 scales down its utility
if method == 2: v_mis = 0.25 * v_true # both scale down together

x_true, u_true, delta_true, beta_true, p_true = compute_qlme_mosek(v_true, s, B)
u_qlme_true = np.sum(v_true * x_true, axis=1) - np.sum(p_true * x_true, axis=1)
x_mis, u_mis, delta_mis, beta_mis, p_mis = compute_qlme_mosek(v_mis, s, B)
u_qlme_mis = np.sum(v_true * x_mis, axis=1) - np.sum(p_mis * x_mis, axis=1)

print('truthful beta[0] = {:.4f}, truthful beta[1] = {:.4f}'.format(*beta_true))
print('misreport beta[0] = {:.4f}, misreport beta[1] = {:.4f}'.format(*beta_mis))
print()
print('truthful item prices = {}'.format(p_true))
print('misreport item prices = {}'.format(p_mis))
print()
print('buyer 0 truthful QLME utility = {:.4f}, misreport QLME utility = {:.4f}'.format(u_qlme_true[0], u_qlme_mis[0]))
print('buyer 1 truthful QLME utility = {:.4f}, misreport QLME utility = {:.4f}'.format(u_qlme_true[1], u_qlme_mis[1]))

==> codes/run_all.sh <==
# # rm -r results/household/sd*; rm -r results/jokes/sd*; rm -r results/movielens/sd*

# # run the 3 datasets
# for ss in {1..10}
# do
# 	python main.py -sd=$ss -ds=MovieLens &
# done
# wait;
# echo 'MovieLens (10 seeds) all done.'

# for ss in {1..10}
# do
# 	python main.py -sd=$ss -ds=Household &
# done
# wait;
# echo 'Household (10 seeds) all done.'

# for ss in {1..10}
# do
# 	python main.py -sd=$ss -ds=Jokes &
# done
# wait;
# echo 'Jokes (10 seeds) all done.'

# plot the 3 datasets
# python plot_residuals.py -ds=MovieLens & 
# python plot_residuals.py -ds=Household & 
# python plot_residuals.py -ds=Jokes

# wait;
# echo 'Done plotting.'

# run low-rank
# for dd in 5 10 20 50 100
# do
# 	for ss in {1..10}
# 	do
# 		python low_rank_market.py -sd=$ss -rk=$dd &
# 	done
# 	wait;
# done

# wait;
# echo 'Random low-rank (10 seeds) all done.'

# # plot low rank
# for dd in 5 10 20 50 100
# do
# 	python plot_low_rank_residuals.py -n=100 -m=1000 -rk=$dd &
# done
# wait;
# echo 'Done plotting.'

# run inf-dim

# for ss in {1..10}
# do
# 	python inf_dim.py -sd=$ss &
# done
# wait;
# echo 'inf-dim (10 seeds) all done.'

# python plot_budget_diff.py -ds=MovieLens & python plot_budget_diff.py -ds=Household & python plot_budget_diff.py -ds=Jokes & python plot_inf_dim_budget_diff.py

==> codes/utils.py <==
''' Fair division of [0,1] given n buyers with linear valuation functions '''

import numpy as np
# import cvxpy as cp
# np.random.seed(888)

# def compute_eq_utilities(B, c, d) # c[i] * theta + d[i] >= 0 for 0 <= theta <= 1

def compute_b_from_x(x, v, B):
    tt = v*x
    return ((tt.T / np.sum(tt, 1)) * B).T

def eg_primal_obj_val(x, v, B):
    return np.sum(B * np.log(np.sum(v*x, 1))) # maximization obj

def eg_dual_obj_val(beta, v, B):
    m = v.shape[1]
    return np.sum(np.max(beta * v.T, 1))/m - np.sum(B * np.log(beta)) + np.sum(B * np.log(B)) - np.sum(B)

def compute_me_fin_dim(v, B = None, accu = 1e-3, max_iter = 1000):
    ''' sum(v[i]) == m for all i, sum(B) == 1 '''
    n, m = v.shape
    if B is None:
        B = np.ones(n)/n
    x = np.multiply((B/sum(B)), np.ones(shape=(m,n))).T
    b = v * x
    for iter in range(max_iter): # proportional response dynamics
        p = np.sum(b, axis=0) # compute prices
        x = b/p # new allocation
        b = compute_b_from_x(x, v, B) # new bids
    return m*p, x/m

##################################### call Mosek directly ###################################
import scipy as sp
from scipy import sparse
import scipy.linalg as spla
from time import time
from mosek import *
from mosek.fusion import *

def compute_qlme_mosek(v, s = None, B = None):
    # solve the (primal) QLEG convex program using Mosek (via calling its Fusion API)
    n, m = v.shape
    if s is None: s = np.ones(m) / m
    if B is None: B = np.ones(n) / n
    model = Model('QLEG')
    x = model.variable('x', [n, m], Domain.greaterThan(0))
    u = model.variable('u', n, Domain.greaterThan(0))
    q = model.variable('q', n, Domain.unbounded())
    delta = model.variable('delta', n, Domain.greaterThan(0))
    # supply constraints
    model.constraint('supply', Expr.sum(x, 0), Domain.lessThan(s)) # old: Domain.lessThan(1/m)
    # buyer-wise QL utility constraints
    for i in range(n):
        rhs = Expr.add(Expr.dot(v[i], x.slice([i,0], [i+1,m])), delta.index(i))
        model.constraint('utility {}'.format(i), Expr.sub(u.index(i), rhs), Domain.lessThan(0))

    # obj and exp-cone transformation
    obj_expr = Expr.sub(Expr.dot(B, q), Expr.sum(delta, 0))
    for i in range(n):
        model.constraint('exp-cone {}'.format(i), Expr.vstack(u.index(i), 1, q.index(i)), Domain.inPExpCone())

    model.objective('maximize-obj', ObjectiveSense.Maximize, obj_expr)
    model.solve()

    # get optimal solutions (primal & dual)
    x_opt, u_opt, delta_opt = x.level().reshape((n,m)), u.level(), delta.level()
    beta_opt = np.array([model.getConstraint('utility {}'.format(i)).dual()[0] for i in range(n)])
    p_opt = np.max(beta_opt * v.T, 1) # model.getConstraint('supply').dual() # p_from_beta_opt = pp = np.max(beta * v.T, 1)

    # return all info
    return np.maximum(x_opt, 0), u_opt, delta_opt, beta_opt, p_opt



def compute_me_mosek(v, B = None):
    ''' assume s[j] == 1/m, sum(v[i]) == m, sum(B) == 1 
        this requires scipy version 1.5.2 (higher versions use a differnet block_diag syntax) '''
    begin_ref_time = time()
    n, m = v.shape
    if B is None:
        B = np.ones(n)/n
    # first, scale to s[j] = 1, sum(v[i]) == 1 and solve it
    v = (v.T / np.sum(v, 1)).T
    v_part = sparse.block_diag([v[i] for i in range(n)])
    I_rep = sparse.hstack([sparse.identity(m) for i in range(n)])
    In = sparse.identity(n)
    A_full = sparse.hstack([v_part, -In])
    temp = sparse.hstack([I_rep, sparse.csc_matrix(([], ([],[])), shape=(m, n))])
    A_full = sparse.vstack([A_full, temp])
    A_full = sparse.block_diag([A_full, In])
    temp = sparse.csc_matrix(([], ([],[])), shape=(2*n+m, n))
    A_full = sparse.hstack([A_full, temp]) # A_full.shape == (2*n+m, n*m+3*n )
    # A_full = A_full.tocsr()
    rows_A, cols_A = A_full.nonzero()
    vals_A = A_full.data
    ############# call Mosek #############
    x_all = [0.0] * (n*m + 3*n)
    env = Env()
    task = env.Task(0, 1)
    task.putintparam(iparam.log, 10)
    task.putintparam(iparam.intpnt_multi_thread, onoffkey.off)
    # task.putdouparam(dparam.intpnt_tol_rel_gap, 1e-8)
    # variables
    task.appendvars(n*m + 3*n) # in the order x[i,j], u[i], s[i], t[i]
    task.putvarboundlist(list(np.arange(n*m+3*n)), [boundkey.lo] * (n*m) + [boundkey.fr] * (3*n), [0.0]*(n*m+3*n), [1]*(n*m+3*n))
    # obj.
    c_vec = np.zeros((n*m+3*n,))
    c_vec[-n:] = -B
    task.putclist(np.arange(n*m+3*n), c_vec)
    task.putobjsense(objsense.minimize)
    # constr.
    task.appendcons(2*n+m)
    task.putaijlist(rows_A, cols_A, vals_A)
    rhs = list(np.concatenate([np.zeros((n,)), np.ones(n + m)]))
    task.putconboundslice(0, 2*n+m, [boundkey.fx]*(2*n+m), rhs, rhs)
    [task.appendcone(conetype.pexp, 0.0, [ii, ii+n, ii+2*n]) for ii in range(n*m, n*m+n)]
    print('reformulation time = {:.4f}'.format(time() - begin_ref_time))
    begin_msk = time()
    task.optimize()
    task.getsolsta(soltype.itr)
    task.getxx(soltype.itr, x_all)
    x_msk = np.reshape(x_all[:n*m], (n, m))
    msk_direct_obj = task.getprimalobj(soltype.itr)
    # b_msk = compute_b_from_x(x_msk) # np.sum(b_msk, 1) - B is very small
    # ave_dgap_msk = compute_ave_dgap(b_msk)
    print("Mosek (direct) time = {:.4f}".format(time() - begin_msk))
    # print("||np.sum(x, 0)-1|| = {}".format(np.linalg.norm(np.sum(x_msk, 0)-1)))
    b = compute_b_from_x(x_msk, v, B)
    p = np.sum(b, axis = 0)
    return m * p, x_msk / m


if __name__ == '__main__':
    n, m = 100, 500
    v = np.random.uniform(size=(n, m))
    v = (v.T / np.sum(v, 1)).T
    B = np.random.uniform(size = n) + 0.2
    B = B / np.sum(B)
    p, x = compute_me_fin_dim(v, B, accu=0.001, max_iter=2000)
    p_mosek, x_mosek = compute_me_mosek(v, B)
    # np.linalg.norm(p - p_mosek)/np.linalg.norm(p)
